Neural Enquirer: Learning to Query Tables with Natural Language

We proposed Neural Enquirer as a neural network architecture to execute a natural language (NL) query on a knowledge-base (KB) for answers. Basically, Neural Enquirer finds the distributed representation of a query and then executes it on knowledge-base tables to obtain the answer as one of the values in the tables. Unlike similar efforts in end-to-end training of semantic parsers, Neural Enquirer is fully "neuralized": it not only gives distributional representation of the query and the knowledge-base, but also realizes the execution of compositional queries as a series of differentiable operations, with intermediate results (consisting of annotations of the tables at different levels) saved on multiple layers of memory. Neural Enquirer can be trained with gradient descent, with which not only the parameters of the controlling components and semantic parsing component, but also the embeddings of the tables and query words can be learned from scratch. The training can be done in an end-to-end fashion, but it can take stronger guidance, e.g., the step-by-step supervision for complicated queries, and benefit from it. Neural Enquirer is one step towards building neural network systems which seek to understand language by executing it on real-world. Our experiments show that Neural Enquirer can learn to execute fairly complicated NL queries on tables with rich structures.

==> figures/draw_weights.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
from matplotlib.patches import Rectangle
from pylab import rcParams

execfile('q_oov/weights.py')
file_path = 'q_oov/weight.pdf'

rcParams['figure.figsize'] = 30, 5.8
rcParams['axes.titlesize'] = 30

rc('xtick', labelsize=20)
rc('ytick', labelsize=20)

title_relative_pos = 1.15

labels = ['year','host_city', '#_participants', '#_medals', '#_duration', '#_audience', 'host_country', 'GDP', 'country_size', 'population']

fig = plt.figure(1)

for i in range(4):
	ax = plt.subplot(1, 5, i + 1)

	ax.spines['top'].set_visible(False)
	ax.spines['right'].set_visible(False)
	ax.spines['bottom'].set_visible(False)

	plt.axis([0, 0.95, 0, 1.0])

	ax.xaxis.set_ticks_position('bottom')
	ax.yaxis.set_ticks_position('left')

	weights = weights1_to_4[i]

	index = np.arange(0, 1, 0.1)
	bar_width = 0.04

	barlist = plt.bar(index, weights, bar_width, color='b', alpha=0.8, label=labels)

	xticks_pos = np.array([0.5*patch.get_width() + patch.get_xy()[0] for patch in barlist])
	plt.xticks(xticks_pos, labels,  ha='right', rotation=45)
	plt.title('Executor-%d' % (i + 1), y=title_relative_pos)

ax = plt.subplot(1, 5, 5)

for patch in weights5_patches:
	ax.add_patch(patch)

weights5 = np.asarray(weights5)

xticks_index = np.arange(0,10)
yticks_index = np.arange(0,10)

ax.invert_yaxis()
# ax.xaxis.tick_top()
ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

plt.pcolor(weights5, cmap=plt.cm.Blues)

plt.xticks(xticks_index, labels,  ha='right', rotation=45)
# ax.set_xticklabels(labels, minor=False)
ax.set_yticklabels([])
# plt.yticks(yticks_index, labels,  ha='right', rotation=45)

# put the major ticks at the middle of each cell
ax.set_xticks(xticks_index+0.5, minor=False)
# ax.set_yticks(yticks_index+0.5, minor=False)
ax.set_xticks(xticks_index, minor=True)
ax.set_yticks(yticks_index, minor=True)

# ax.set_yticklabels(['row%d' % i for i in range(1, 11)], minor=False)
ax.tick_params(axis='both', which='minor',length=0)
ax.tick_params(axis='y', which='major',length=0)

# plt.minorticks_off()
plt.grid(which='minor')

plt.title('Executor-5', y=title_relative_pos)

plt.subplots_adjust(wspace=0.2)

fig.tight_layout()
plt.savefig(file_path, format='pdf', bbox_inches='tight', dpi=600)
plt.show()


==> figures/q1/weights.py <==
from matplotlib.patches import Rectangle

# Q1 - How long is the game with the most medals that has fewer than 3,000 participants?
weights1_to_4 = [
	[0.06, 0.194, 0.063, 0.082, 0.041, 0.092, 0.334, 0.054, 0.04, 0.04],
	[0.045, 0.083, 0.109, 0.126, 0.082, 0.151, 0.107, 0.148, 0.091, 0.057],
	[0, 0, 0.999, 0, 0, 0, 0, 0, 0, 0],
	[0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
]
weights5=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

weights5_patches = []

==> figures/q2/weights.py <==
from matplotlib.patches import Rectangle

# Q1 - How long is the game with the most medals that has fewer than 3,000 participants?
weights1_to_4 = [
	[0.046, 0.64, 0.081, 0.019, 0.061, 0.023, 0.02, 0.035, 0.046, 0.029],
	[0.118, 0.108, 0.064, 0.077, 0.156, 0.071, 0.11, 0.097, 0.113, 0.087],
	[1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
	[0, 0.001, 0, 0, 0.999, 0, 0, 0, 0, 0],
]
weights5=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0.997, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0.003, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

weights5_patches = []

==> figures/q2_sbs/weights.py <==
from matplotlib.patches import Rectangle

# Q1 - How long is the game with the most medals that has fewer than 3,000 participants?
weights1_to_4 = [
	[0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
	[1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
	[1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
	[0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
]
weights5=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

weights5_patches = []

==> figures/q_oov/weights.py <==
from matplotlib.patches import Rectangle

weights1_to_4 = [
	[0.124, 0.164, 0.062, 0.041, 0.095, 0.047, 0.133, 0.089, 0.155, 0.09],
	[0.114, 0.101, 0.08, 0.069, 0.219, 0.042, 0.103, 0.086, 0.113, 0.073],
	[0, 0.997, 0, 0, 0, 0, 0.002, 0, 0, 0],
	[0, 0, 0, 0, 0, 0, 0.999, 0, 0, 0],
]
weights5=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

weights5_patches = []

==> figures/q_wrong_nested/weights.py <==
from matplotlib.patches import Rectangle

# Q1 - How long is the game with the most medals that has fewer than 3,000 participants?
weights1_to_4 = [
	[0.059, 0.207, 0.061, 0.08, 0.04, 0.089, 0.344, 0.049, 0.037, 0.033],
	[0.077, 0.066, 0.186, 0.16, 0.173, 0.097, 0.065, 0.041, 0.058, 0.077],
	[0, 0, 0, 0, 0.999, 0, 0, 0, 0, 0],
	[1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
]
weights5=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.001, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.506, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.132, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.063, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.296, 0, 0, 0, 0]]

weights5_patches = [Rectangle((5, 5), 1, 1, color="red", fill=False, lw=2, zorder=1000)
]

==> figures/weights_vis.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc

rc('xtick', labelsize=25)
rc('ytick', labelsize=20)
fig, ax = plt.subplots()

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
#ax.spines['left'].set_visible(False)

plt.axis([0, 0.95, 0, 1.0])
# plt.axis([0, 0.35, 0, 1.0])

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

# Q1 - old
# weights = [0.105,0.063,0.127,0.035,0.074,0.155,0.053,0.062,0.181,0.145]
# weights = [0.041,0.19,0.016,0.384,0.174,0.007,0.022,0.162,0.003,0.001]
# weights = [0,0,0,0,0,0,0,0,1,0]
# weights = [0,0.001,0,0,0.999,0,0,0,0,0]

# Q1 - How long is the game with the most medals that has fewer than 3,000 participants?
# weights = [0.087, 0.515, 0.086, 0.049, 0.074, 0.043, 0.02, 0.033, 0.044, 0.049]
# weights = [0.153, 0.133, 0.055, 0.076, 0.112, 0.055, 0.155, 0.096, 0.099, 0.065]
# weights = [0, 0, 1, 0, 0, 0, 0, 0, 0, 0]
# weights = [0, 0, 0, 1, 0, 0, 0, 0, 0, 0]

# weights = [0.06, 0.194, 0.063, 0.082, 0.041, 0.092, 0.334, 0.054, 0.04, 0.04]
# weights = [0.045, 0.083, 0.109, 0.126, 0.082, 0.151, 0.107, 0.148, 0.091, 0.057]
# weights = [0, 0, 0.999, 0, 0, 0, 0, 0, 0, 0]
# weights = [0, 0, 0, 1, 0, 0, 0, 0, 0, 0]

# Q2
# weights = [0.105, 0.063, 0.127, 0.035, 0.074, 0.155, 0.053, 0.062, 0.181, 0.145]
# weights = [0.012, 0.006, 0.002, 0.821, 0.154, 0.001, 0.001, 0.003, 0, 0]
# weights = [0, 0, 0.999, 0, 0, 0.001, 0, 0, 0, 0]
# weights = [0, 0, 0, 0, 0, 1, 0, 0, 0, 0]

# Q2 - Which country hosted the longest game before the game in Athens?
# weights = [0.046, 0.64, 0.081, 0.019, 0.061, 0.023, 0.02, 0.035, 0.046, 0.029]
# weights = [0.118, 0.108, 0.064, 0.077, 0.156, 0.071, 0.11, 0.097, 0.113, 0.087]
# weights = [1, 0, 0, 0, 0, 0, 0, 0, 0, 0]
# weights = [0, 0.001, 0, 0, 0.999, 0, 0, 0, 0, 0]

# Q2 - 10W - which city hosted the longest game after the game in Finland
# weights = [0.095, 0.202, 0.087, 0.064, 0.043, 0.059, 0.319, 0.039, 0.041, 0.051]

# Q2 - sbs
# weights = [0, 1, 0, 0, 0, 0, 0, 0, 0, 0]
# weights = [1, 0, 0, 0, 0, 0, 0, 0, 0, 0]
# weights = [1, 0, 0, 0, 0, 0, 0, 0, 0, 0]
# weights = [0, 0, 0, 0, 1, 0, 0, 0, 0, 0]

# Q3
# t1e1
# weights = [0.383, 0.612, 0.002, 0, 0.003, 0, 0]
# t2e1
# weights = [1, 0, 0, 0]
# t1e2
# weights = [0, 0.996, 0, 0, 0.004, 0, 0]
# t2e2
# weights = [0.999, 0, 0, 0.001]

# Q_Nested_Wrong
# weights = [0.106, 0.073, 0.124, 0.044, 0.083, 0.142, 0.061, 0.07, 0.16, 0.137]
# weights = [0.031, 0.021, 0.006, 0.667, 0.262, 0.002, 0.003, 0.008, 0.001, 0]
# weights = [0, 0, 0, 0, 0, 0, 0, 0, 0, 1]
# weights = [0, 0, 0, 0, 0, 0, 0, 0, 1, 0]

# Q_Nested_Wrong - how many people watched the longest game with medals fewer than the game in 1992?
# weights = [0.04, 0.634, 0.082, 0.017, 0.06, 0.021, 0.019, 0.043, 0.051, 0.033]
# weights = [0.144, 0.131, 0.062, 0.083, 0.132, 0.062, 0.099, 0.103, 0.105, 0.08]
# weights = [0, 0, 0, 1, 0, 0, 0, 0, 0, 0]
# weights = [0, 0, 0, 0, 1, 0, 0, 0, 0, 0]

# Q_Nested_Wrong - 10W - How many people watched the earliest game that lasts for more days than the game in 1956?
# weights = [0.059, 0.207, 0.061, 0.08, 0.04, 0.089, 0.344, 0.049, 0.037, 0.033]
# weights = [0.077, 0.066, 0.186, 0.16, 0.173, 0.097, 0.065, 0.041, 0.058, 0.077]
# weights = [0, 0, 0, 0, 0.999, 0, 0, 0, 0, 0]
# weights = [1, 0, 0, 0, 0, 0, 0, 0, 0, 0]

# Q_OOV - How many people watched the game in Macau
# weights = [0.124, 0.164, 0.062, 0.041, 0.095, 0.047, 0.133, 0.089, 0.155, 0.09]
# weights = [0.114, 0.101, 0.08, 0.069, 0.219, 0.042, 0.103, 0.086, 0.113, 0.073]
# weights = [0, 0.997, 0, 0, 0, 0, 0.002, 0, 0, 0]
# weights = [0, 0, 0, 0, 0, 0, 0.999, 0, 0, 0]

labels = ['year','host_city', '#_participants', '#_medals', '#_duration', '#_audience', 'host_country', 'GDP', 'country_size', 'population']
index = np.arange(0, 1, 0.1)

# labels = ['country', 'year', 'host_city', '#_participants', '#_medals', '#_duration', '#_audience']
# labels = ['country', 'continent', 'population', 'country_size']
# index = np.arange(0, 0.4, 0.1)

bar_width = 0.04

barlist = plt.bar(index, weights, bar_width, color='b', alpha=0.8, label=labels)

# plt.xticks(index, labels, rotation='vertical')

# plt.title('Accuracies $(acc)$ on ComplexQuestions', fontsize=25, y=1.01)

xticks_pos = np.array([0.5*patch.get_width() + patch.get_xy()[0] for patch in barlist])

plt.xticks(xticks_pos, labels,  ha='right', rotation=45)

#fig.tight_layout()
plt.gcf().subplots_adjust(bottom=0.34)
#plt.savefig('q2/weight4.pdf', format='pdf', bbox_inches='tight', dpi=600)
plt.show()


==> figures/weights_vis_matshow.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
from matplotlib.patches import Rectangle

fig, ax = plt.subplots()

# Q1
# weights=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

# Q2
weights=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0.997, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0.003, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

# Q2-sbs
weights=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

# wrong nested query case
# weights= [[0.135, 0, 0.502, 0, 0, 0, 0, 0, 0, 0],
# [0.001, 0, 0.003, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0.017, 0, 0.079, 0, 0, 0, 0, 0, 0, 0],
# [0.114, 0, 0.148, 0, 0, 0, 0, 0, 0, 0],
# [0.114, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0.114, 0, 0.001, 0, 0, 0, 0, 0, 0, 0],
# [0.114, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0.114, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

# wrong nested query case - how many people watched the longest game with medals fewer than the game in 1992?
# weights= [[0, 0, 0, 0, 0, 0.017, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0.602, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0.001, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0.001, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0.379, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
# ax.add_patch(Rectangle((5, 8), 1, 1, color="red", fill=False, lw=2, zorder=1000))

# Q_Nested_Wrong - 10W - How many people watched the earliest game that lasts for more days than the game in 1956?
weights= [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.001, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.506, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.132, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.063, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0.296, 0, 0, 0, 0]]
ax.add_patch(Rectangle((5, 5), 1, 1, color="red", fill=False, lw=2, zorder=1000))

# Q_OOV - How many people watched the game in Macau
# weights=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

# Q-multi_table
# weights=[[0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],
# [0, 0, 0, 0, 0, 0, 0],]

# weights=[[0, 0, 0, 0],
# [0, 0, 0, 1],
# [0, 0, 0, 0],
# [0, 0, 0, 0],
# [0, 0, 0, 0],
# [0, 0, 0, 0],
# [0, 0, 0, 0],
# [0, 0, 0, 0],
# [0, 0, 0, 0],
# [0, 0, 0, 0]]

table_weight = np.asarray(weights)

x_labels = ['year','host_city', '#_participants', '#_medals', '#_duration', '#_audience', 'host_country', 'GDP', 'country_size', 'population']

xticks_index = np.arange(0,10)
yticks_index = np.arange(0,10)

ax.set_xticks(xticks_index)
ax.set_yticks(yticks_index)
ax.set_yticklabels([])

ax.invert_yaxis()
# ax.xaxis.tick_top()
plt.pcolor(table_weight, cmap=plt.cm.Blues)

# xticks_pos = np.arange(10)
# xticks_pos_minor = np.arange(10)

plt.xticks(xticks_index, x_labels,  ha='right', rotation=45)

# put the major ticks at the middle of each cell
ax.set_xticks(xticks_index+0.5, minor=False)
ax.set_yticks(yticks_index+0.5, minor=False)
ax.set_xticks(xticks_index, minor=True)
ax.set_yticks(yticks_index, minor=True)

ax.set_xticklabels(x_labels, minor=False)
ax.set_yticklabels([], minor=False)
ax.tick_params(axis='both', which='minor',length=0)

# plt.minorticks_off()
plt.grid(which='minor')

# plt.gcf().subplots_adjust(bottom=0.2)
plt.savefig('q_wrong_nested/weight5.pdf', format='pdf', bbox_inches='tight', dpi=600)
plt.show()


==> figures/weights_vis_multi_table.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc

rc('xtick', labelsize=25)
rc('ytick', labelsize=20)
fig, ax = plt.subplots()

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
#ax.spines['left'].set_visible(False)

plt.axis([0, 0.4, 0, 1.0])

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

# weights = [0.105,0.063,0.127,0.035,0.074,0.155,0.053,0.062,0.181,0.145]
# weights = [0.041,0.19,0.016,0.384,0.174,0.007,0.022,0.162,0.003,0.001]
# weights = [0,0,0,0,0,0,0,0,1,0]
# weights = [0,0.001,0,0,0.999,0,0,0,0,0]
# weights = [0.105,0.063,0.127,0.035,0.074,0.155,0.053,0.062,0.181,0.145]
# weights = [0,0,0,0,0,1,0,0,0,0]
weights = [1,0,0,0]

# labels = ['country', 'year', 'host_city', '#_participants', '#_medals', '#_duration', '#_audience']
labels = ['country', 'continent', 'population', 'country_size']
index = np.arange(0, 0.4, 0.1)

bar_width = 0.08

barlist = plt.bar(index, weights, bar_width, color='r', alpha=0.8, label=labels)

# plt.xticks(index, labels, rotation='vertical')

# plt.title('Accuracies $(acc)$ on ComplexQuestions', fontsize=25, y=1.01)

xticks_pos = np.array([0.5*patch.get_width() + patch.get_xy()[0] for patch in barlist])

plt.xticks(xticks_pos, labels,  ha='right', rotation=45)

#fig.tight_layout()
plt.gcf().subplots_adjust(bottom=0.34)
plt.savefig('ComplexQuestions_acc.png', format='png', bbox_inches='tight', dpi=600)
plt.show()

